Planar two-loop integrals for $\mathbf{\mu e}$ scattering in QED with finite lepton masses

We present analytic results for one of two types of planar QED two-loop integrals for $\mu e$ scattering including finite lepton masses. No approximations are made, such that the results are valid not only in the limit of a small electron mass. The results are expressed in terms of multiple polylogarithms with algebraic function arguments in a representation which allows for fast numerical evaluation in the physical phase-space.

==> anc/dlog-simple.m <==
(*
* "Planar two-loop integrals for $\mathbf{\mu e}$ scattering in QED with finite lepton masses"
* Matthias Heller
*
* This Mathematica-readable file contains the differential equation in dlog form
* with the simplified form of the alphabet defined in Eq. (4.10) and (4.11).
*
*)

{-(eps*(Log[x - y] + Log[x + y])*mi[1, 1]), -2*eps*Log[x - y]*mi[1, 2], 
 -2*eps*Log[x + y]*mi[1, 3], -2*eps*Log[z]*mi[2], -2*eps*Log[x + y]*mi[3, 1], 
 -2*eps*Log[x - y]*mi[3, 2], 
 (eps*(Log[x - y] + 2*Log[x + y] - 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]) - 
     2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1])/2 - 
  (eps*(Log[x + y]*mi[1, 3] - 2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
      mi[1, 3] + 2*Log[x + y]*mi[4, 1] + 4*Log[Sqrt[1 - 4*x + 4*y^2]]*
      mi[4, 1]))/2, 
 -(eps*(Log[x + y] - 2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1])/2 + 
  (eps*(Log[x - y]*mi[1, 2] + 2*Log[x + y]*mi[1, 2] - 
     2*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 2] - 
     2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[1, 2] - 
     2*Log[x - y]*mi[4, 2] - 4*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[4, 2]))/2, 
 (-3*eps*(Log[x - y] + Log[x + y])*mi[6])/2 - 
  (eps*(2*Log[x - y]*mi[5, 1] + 2*Log[x + y]*mi[5, 1] - 
     4*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 1] - Log[x - y]*mi[5, 2] + 
     Log[x + y]*mi[5, 2]))/2, 
 (3*eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[6])/2 - 
  (eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[1, 1])/2 + 
  (eps*(2*Log[x - y]*mi[5, 1] + 2*Log[x + y]*mi[5, 1] - 
     12*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[5, 1] - Log[x - y]*mi[5, 2] - 
     3*Log[x + y]*mi[5, 2] + 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 2] + 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[5, 2]))/2, 
 (3*eps*(Log[x - y] - Log[x + y])*mi[6])/2 - eps*(Log[x - y] - Log[x + y])*
   mi[1, 1] + (eps*(2*Log[x - y]*mi[5, 1] + 6*Log[x + y]*mi[5, 1] - 
     4*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 1] - 
     8*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[5, 1] - Log[x - y]*mi[5, 2] - 
     Log[x + y]*mi[5, 2]))/2, -4*eps*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[7] + 
  eps*(Log[x + y]*mi[3, 1] - 2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
     mi[3, 1] - Log[x - y]*mi[3, 2] - 2*Log[x + y]*mi[3, 2] + 
    2*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2] + 
    2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[3, 2]), 
 -(eps*(-Log[x - y] + Log[x + y] + 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]) - 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6]) - 
  eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[1, 1] + 
  eps*(2*Log[x - y]*mi[3, 1] + 2*Log[x + y]*mi[3, 1] - 
    4*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 1] + Log[x - y]*mi[5, 2] + 
    Log[x + y]*mi[5, 2] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 2] - Log[x - y]*mi[8, 1] - 
    3*Log[x + y]*mi[8, 1] + 2*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[8, 1]), 
 eps*(3*Log[x - y] + 5*Log[x + y] - 6*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]) - 
    4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6] - 
  eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[1, 1] + 
  eps*(2*Log[x - y]*mi[3, 2] + 2*Log[x + y]*mi[3, 2] - 
    4*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2] - Log[x - y]*mi[5, 2] - 
    Log[x + y]*mi[5, 2] + 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 2] - 
    3*Log[x - y]*mi[8, 2] - Log[x + y]*mi[8, 2] + 
    2*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[8, 2]), 
 -(eps*(-3*Log[2] - Log[x + y] - Log[z] + 
     2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[2]) - 3*eps*Log[z]*mi[9, 1] + 
  eps*(2*Log[x + y]*mi[3, 1] - 2*(3*Log[2] + 2*Log[x + y] + Log[z] - 
      2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[3, 1] - Log[x + y]*mi[9, 1] + 
    2*Log[Sqrt[-((4*x + 4*y - z)*z)]]*mi[9, 1]), 
 -(eps*(-3*Log[2] - Log[x - y] - Log[z] + 
     2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[2]) - 3*eps*Log[z]*mi[9, 2] - 
  eps*(-2*Log[x - y]*mi[3, 2] + 2*(3*Log[2] + 2*Log[x - y] + Log[z] - 
      2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[3, 2] + Log[x - y]*mi[9, 2] - 
    2*Log[Sqrt[-((4*x - 4*y - z)*z)]]*mi[9, 2]), 
 -4*eps*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[10] - 
  (eps*(Log[x - y] + Log[x + y] - 4*Log[Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1])/2 + 
  (eps*(Log[x - y]*mi[1, 2] - 2*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[1, 2] + 
     Log[x + y]*mi[1, 3] - 2*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[1, 3] - 
     2*Log[x + y]*mi[4, 1] + 4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
      mi[4, 1] + 2*Log[x - y]*mi[4, 2] + 4*Log[x + y]*mi[4, 2] - 
     4*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[4, 2] - 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[4, 2]))/2, 
 -2*eps*(Log[x - y] + Log[x + y] - 
    2*Log[-1 + 2*x - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[2] - 
  2*eps*(Log[x - y] + Log[x + y] - 
    2*Log[-1 + 2*x - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[6] - 
  2*eps*Log[z]*mi[11] - eps*(3*Log[x - y] + 3*Log[x + y] + 
    2*Log[-1 + 4*x - 4*y^2 - z] - 
    10*Log[Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[11] + 
  4*eps*(Log[x - y] + Log[x + y] - 
    2*Log[-1 + 2*x - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[14] + 
  eps*(Log[x - y] + Log[x + y] - 
    2*Log[-1 + 2*x - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[1, 1] + eps*Log[z]*mi[8, 1] + eps*Log[z]*mi[8, 2] + 
  eps*Log[z]*mi[9, 1] + eps*Log[z]*mi[9, 2] + 2*eps*Log[z]*mi[13, 1] + 
  2*eps*Log[z]*mi[13, 2] - eps*(Log[x - y]*mi[3, 1] + Log[x + y]*mi[3, 1] - 
    2*Log[-1 + 2*x - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]*
     mi[3, 1] + Log[x - y]*mi[3, 2] + Log[x + y]*mi[3, 2] - 
    2*Log[-1 + 2*x - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]*
     mi[3, 2] - Log[x - y]*mi[8, 1] - Log[-1 + 4*x - 4*y^2 - z]*mi[8, 1] + 
    2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] + Sqrt[-((4*x - 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[8, 1] - 
    Log[x + y]*mi[8, 2] - Log[-1 + 4*x - 4*y^2 - z]*mi[8, 2] + 
    2*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] + Sqrt[-((4*x + 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[8, 2] - 
    Log[x + y]*mi[9, 1] - Log[-1 + 4*x - 4*y^2 - z]*mi[9, 1] + 
    2*(-Log[2] + Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] + 
      Log[Sqrt[1 - 4*x + 4*y^2] + Sqrt[-((4*x + 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[9, 1] - 
    Log[x - y]*mi[9, 2] - Log[-1 + 4*x - 4*y^2 - z]*mi[9, 2] + 
    2*(-Log[2] + Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] + 
      Log[Sqrt[1 - 4*x + 4*y^2] + Sqrt[-((4*x - 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[9, 2] - 
    2*Log[x + y]*mi[13, 1] - 2*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 1] + 
    4*(-Log[2] + Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] + 
      Log[Sqrt[1 - 4*x + 4*y^2] + Sqrt[-((4*x + 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[13, 1] - 
    2*Log[x - y]*mi[13, 2] - 2*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 2] + 
    4*(-Log[2] + Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] + 
      Log[Sqrt[1 - 4*x + 4*y^2] + Sqrt[-((4*x - 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[13, 2]), 
 -3*eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[2] + 
  eps*(Log[x - y] + Log[x + y] - 6*Log[Sqrt[1 - 4*x + 4*y^2]] + 
    2*Log[-1 + 4*x - 4*y^2 - z])*mi[12] - 2*eps*Log[z]*mi[12] + 
  4*eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[14] + 3*eps*Log[z]*mi[9, 1] + 
  3*eps*Log[z]*mi[9, 2] + 2*eps*Log[z]*mi[13, 1] + 2*eps*Log[z]*mi[13, 2] - 
  eps*(-8*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[5, 1] + 4*Log[-1 + 4*x - 4*y^2 - z]*
     mi[5, 1] - 3*Log[x + y]*mi[9, 1] - 3*Log[-1 + 4*x - 4*y^2 - z]*
     mi[9, 1] + 6*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + 
      Log[z] - Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[9, 1] - 
    3*Log[x - y]*mi[9, 2] - 3*Log[-1 + 4*x - 4*y^2 - z]*mi[9, 2] + 
    6*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[9, 2] - 
    2*Log[x + y]*mi[13, 1] - 2*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 1] + 
    4*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[13, 1] - 
    2*Log[x - y]*mi[13, 2] - 2*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 2] + 
    4*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[13, 2]), 
 (-3*eps*(-3*Log[2] - Log[x + y] - Log[z] + 
     2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[2])/2 - 
  3*eps*(-3*Log[2] - Log[x + y] - Log[z] + 
    2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[6] - (3*eps*Log[z]*mi[11])/2 + 
  (3*eps*(-Log[x + y] - Log[-1 + 4*x - 4*y^2 - z] + 
     2*(-Log[2] + Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] + 
       Log[Sqrt[1 - 4*x + 4*y^2] + Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]))*mi[11])/2 - 
  (eps*Log[z]*mi[12])/2 - (eps*(Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] - 
     2*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]))*mi[12])/2 + 
  4*eps*(-3*Log[2] - Log[x + y] - Log[z] + 
    2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[14] + 
  eps*(-3*Log[2] - Log[x + y] - Log[z] + 2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*
   mi[1, 1] + eps*Log[z]*mi[5, 1] - (3*eps*Log[z]*mi[8, 1])/4 + 
  (3*eps*Log[z]*mi[8, 2])/4 - eps*Log[z]*mi[13, 1] - 
  (eps*(12*Log[x + y]*mi[3, 1] - 12*(3*Log[2] + 2*Log[x + y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[3, 1] - 
     4*Log[x + y]*mi[5, 1] - 4*Log[-1 + 4*x - 4*y^2 - z]*mi[5, 1] + 
     8*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[5, 1] + 
     4*Log[x + y]*mi[5, 2] - 4*(3*Log[2] + 2*Log[x + y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[5, 2] + 
     3*Log[x + y]*mi[8, 1] + 3*Log[-1 + 4*x - 4*y^2 - z]*mi[8, 1] - 
     6*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[8, 1] - 
     3*Log[x + y]*mi[8, 2] - 3*Log[-1 + 4*x - 4*y^2 - z]*mi[8, 2] + 
     6*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[8, 2] + 
     6*Log[-1 + 4*x - 4*y^2 - z]*mi[9, 2] - 
     12*(-Log[z] + Log[-2*z + 4*x*z - z^2 + Sqrt[z*(-4*x - 4*y + z)]*
          Sqrt[z*(-4*x + 4*y + z)]])*mi[9, 2] + 4*Log[x - y]*mi[13, 1] - 
     4*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 1] + 
     8*Log[Sqrt[-((4*x + 4*y - z)*z)]]*mi[13, 1] + 
     8*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 2] - 
     16*(-Log[z] + Log[-2*z + 4*x*z - z^2 + Sqrt[z*(-4*x - 4*y + z)]*
          Sqrt[z*(-4*x + 4*y + z)]])*mi[13, 2]))/4, 
 (-3*eps*(-3*Log[2] - Log[x - y] - Log[z] + 
     2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[2])/2 - 
  3*eps*(-3*Log[2] - Log[x - y] - Log[z] + 
    2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[6] - (3*eps*Log[z]*mi[11])/2 - 
  (3*eps*(Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] - 
     2*(-Log[2] + Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] + 
       Log[Sqrt[1 - 4*x + 4*y^2] + Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]))*mi[11])/2 - 
  (eps*Log[z]*mi[12])/2 - (eps*(Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] - 
     2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]))*mi[12])/2 + 
  4*eps*(-3*Log[2] - Log[x - y] - Log[z] + 
    2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[14] + 
  eps*(-3*Log[2] - Log[x - y] - Log[z] + 2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*
   mi[1, 1] + eps*Log[z]*mi[5, 1] + (3*eps*Log[z]*mi[8, 1])/4 - 
  (3*eps*Log[z]*mi[8, 2])/4 - eps*Log[z]*mi[13, 2] + 
  (eps*(-12*Log[x - y]*mi[3, 2] + 12*(3*Log[2] + 2*Log[x - y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[3, 2] + 
     4*Log[x - y]*mi[5, 1] + 4*Log[-1 + 4*x - 4*y^2 - z]*mi[5, 1] - 
     8*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[5, 1] + 
     4*Log[x - y]*mi[5, 2] - 4*(3*Log[2] + 2*Log[x - y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[5, 2] + 
     3*Log[x - y]*mi[8, 1] + 3*Log[-1 + 4*x - 4*y^2 - z]*mi[8, 1] - 
     6*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[8, 1] - 
     3*Log[x - y]*mi[8, 2] - 3*Log[-1 + 4*x - 4*y^2 - z]*mi[8, 2] + 
     6*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[8, 2] - 
     6*Log[-1 + 4*x - 4*y^2 - z]*mi[9, 1] + 
     12*(-Log[z] + Log[-2*z + 4*x*z - z^2 + Sqrt[z*(-4*x - 4*y + z)]*
          Sqrt[z*(-4*x + 4*y + z)]])*mi[9, 1] - 8*Log[-1 + 4*x - 4*y^2 - z]*
      mi[13, 1] + 16*(-Log[z] + Log[-2*z + 4*x*z - z^2 + 
         Sqrt[z*(-4*x - 4*y + z)]*Sqrt[z*(-4*x + 4*y + z)]])*mi[13, 1] - 
     4*Log[x + y]*mi[13, 2] + 4*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 2] - 
     8*Log[Sqrt[-((4*x - 4*y - z)*z)]]*mi[13, 2]))/4, 
 (-3*eps*(Log[x - y] + Log[x + y] - 
     2*Log[-1 + 2*x - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[11])/
   4 - (eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[12])/4 - 
  2*eps*Log[z]*mi[14] - (eps*(3*Log[x - y]*mi[8, 1] + 3*Log[x + y]*mi[8, 1] - 
     6*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[8, 1] + 
     3*Log[x - y]*mi[8, 2] + 3*Log[x + y]*mi[8, 2] - 
     6*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[8, 2] - 
     6*Log[x + y]*mi[9, 1] + 6*(3*Log[2] + 2*Log[x + y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[9, 1] - 
     6*Log[x - y]*mi[9, 2] + 6*(3*Log[2] + 2*Log[x - y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[9, 2] - 
     8*Log[x + y]*mi[13, 1] + 8*(3*Log[2] + 2*Log[x + y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[13, 1] - 
     8*Log[x - y]*mi[13, 2] + 8*(3*Log[2] + 2*Log[x - y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[13, 2]))/8, 
 2*eps*(Log[x + y] - 2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6] - 
  eps*(Log[x + y] - 2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  eps*(Log[x + y]*mi[1, 3] - 2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
     mi[1, 3] - Log[x + y]*mi[3, 1] + 2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
     mi[3, 1] + Log[x + y]*mi[3, 2] - 2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
     mi[3, 2] - Log[x + y]*mi[8, 2] - 3*Log[x + y]*mi[15, 1] + 
    2*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[15, 1] + 4*Log[x + y]*mi[16, 1] - 
    8*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[16, 1]), 
 eps*(Log[x + y] - 2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[7] + 
  (eps*(4*Log[x + y]*mi[4, 1] - 8*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
      mi[4, 1] + 2*Log[x - y]*mi[5, 1] + 2*Log[x + y]*mi[5, 1] - 
     4*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 1] + 
     3*Log[x - y]*mi[8, 2] + 5*Log[x + y]*mi[8, 2] - 
     6*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[8, 2] - 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[8, 2] - 
     2*Log[x + y]*mi[15, 1] + 4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
      mi[15, 1] - 16*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[16, 1]))/4, 
 -2*eps*(Log[x - y] + 2*Log[x + y] - 
    2*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]) - 
    2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6] + 
  eps*(Log[x - y] + 2*Log[x + y] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]) - 
    2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] - 
  eps*(Log[x - y]*mi[1, 2] + 2*Log[x + y]*mi[1, 2] - 
    2*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 2] - 
    2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[1, 2] + Log[x - y]*mi[3, 1] + 
    2*Log[x + y]*mi[3, 1] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 1] - 
    2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[3, 1] - Log[x - y]*mi[3, 2] - 
    2*Log[x + y]*mi[3, 2] + 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2] + 
    2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[3, 2] + Log[x - y]*mi[8, 1] + 
    3*Log[x - y]*mi[15, 2] - 2*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[15, 2] + 
    4*Log[x - y]*mi[16, 2] + 8*Log[x + y]*mi[16, 2] - 
    8*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[16, 2] - 
    8*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[16, 2]), 
 -(eps*(Log[x - y] + 2*Log[x + y] - 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]) - 
     2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[7]) - 
  (eps*(4*Log[x - y]*mi[4, 2] + 8*Log[x + y]*mi[4, 2] - 
     8*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[4, 2] - 
     8*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[4, 2] - 
     2*Log[x - y]*mi[5, 1] - 2*Log[x + y]*mi[5, 1] + 
     4*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 1] - Log[x - y]*mi[8, 1] + 
     Log[x + y]*mi[8, 1] + 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[8, 1] - 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[8, 1] - 
     2*Log[x - y]*mi[15, 2] - 4*Log[x + y]*mi[15, 2] + 
     4*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[15, 2] + 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[15, 2] + 
     16*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[16, 2]))/4, 
 2*eps*(-3*Log[2] - Log[x + y] - Log[z] + 
    2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[2] + 
  eps*(2*Log[x + y]*mi[1, 3] - 2*(3*Log[2] + 2*Log[x + y] + Log[z] - 
      2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[1, 3] - 
    4*Log[x + y]*mi[17, 1] + 2*Log[Sqrt[-((4*x + 4*y - z)*z)]]*mi[17, 1] - 
    4*Log[x + y]*mi[18, 1] + 4*(3*Log[2] + 2*Log[x + y] + Log[z] - 
      2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[18, 1]), 
 2*eps*(-3*Log[2] - Log[x - y] - Log[z] + 
    2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[2] - 
  eps*(-2*Log[x - y]*mi[1, 2] + 2*(3*Log[2] + 2*Log[x - y] + Log[z] - 
      2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[1, 2] + 
    4*Log[x - y]*mi[17, 2] - 2*Log[Sqrt[-((4*x - 4*y - z)*z)]]*mi[17, 2] + 
    4*Log[x - y]*mi[18, 2] - 4*(3*Log[2] + 2*Log[x - y] + Log[z] - 
      2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[18, 2]), 
 2*eps*Log[z]*mi[3, 1] - eps*(2*Log[x + y]*mi[3, 1] + Log[x + y]*mi[9, 1] - 
    (3*Log[2] + 2*Log[x + y] + Log[z] - 2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*
     mi[9, 1] - Log[x + y]*mi[17, 1] + (3*Log[2] + 2*Log[x + y] + Log[z] - 
      2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[17, 1]) - 
  2*eps*Log[z]*mi[18, 1], 2*eps*Log[z]*mi[3, 2] - 
  eps*(2*Log[x - y]*mi[3, 2] + Log[x - y]*mi[9, 2] - 
    (3*Log[2] + 2*Log[x - y] + Log[z] - 2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*
     mi[9, 2] - Log[x - y]*mi[17, 2] + (3*Log[2] + 2*Log[x - y] + Log[z] - 
      2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[17, 2]) - 
  2*eps*Log[z]*mi[18, 2], 
 (3*eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[2])/4 - 
  (3*eps*(2*Log[Sqrt[1 - 4*x + 4*y^2]] - Log[-1 + 4*x - 4*y^2 - z])*mi[7])/
   2 - eps*(2*Log[Sqrt[1 - 4*x + 4*y^2]] - Log[-1 + 4*x - 4*y^2 - z])*
   mi[19] - 2*eps*Log[z]*mi[19] - (3*eps*Log[z]*mi[9, 1])/4 - 
  (3*eps*Log[z]*mi[9, 2])/4 - 
  (3*eps*(Log[x + y]*mi[9, 1] + Log[-1 + 4*x - 4*y^2 - z]*mi[9, 1] - 
     2*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[9, 1] + 
     Log[x - y]*mi[9, 2] + Log[-1 + 4*x - 4*y^2 - z]*mi[9, 2] - 
     2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[9, 2]))/4, 
 (-3*eps*Log[z]*mi[2])/4 - (3*eps*(Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] - 
     2*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]))*mi[2])/4 - 
  (eps*(-3*Log[2] - Log[x + y] - Log[z] + 
     2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[7])/2 + eps*Log[z]*mi[14] + 
  eps*(Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] - 
    2*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]))*mi[14] + 
  (eps*(-3*Log[2] - Log[x + y] - Log[z] + 
     2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[19])/3 - 
  (eps*Log[z]*mi[3, 1])/2 + eps*Log[z]*mi[16, 1] + (eps*Log[z]*mi[18, 1])/2 - 
  eps*Log[z]*mi[20, 1] + (-34*eps*Log[x + y]*mi[3, 1] - 
    34*eps*Log[-1 + 4*x - 4*y^2 - z]*mi[3, 1] + 
    68*eps*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[3, 1] + 
    34*eps*Log[x - y]*mi[13, 1] + 34*eps*Log[x + y]*mi[13, 1] - 
    68*eps*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[13, 1] - 
    34*eps*Log[x + y]*mi[15, 1] + 34*eps*(3*Log[2] + 2*Log[x + y] + Log[z] - 
      2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[15, 1] + 
    68*eps*Log[x + y]*mi[16, 1] + 68*eps*Log[-1 + 4*x - 4*y^2 - z]*
     mi[16, 1] - 136*eps*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + 
      Log[z] - Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[16, 1] + 
    34*eps*Log[x + y]*mi[18, 1] + 34*eps*Log[-1 + 4*x - 4*y^2 - z]*
     mi[18, 1] - 68*eps*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + 
      Log[z] - Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[18, 1] + 
    68*eps*Log[x + y]*mi[20, 1] - 136*eps*Log[Sqrt[1 - 4*x + 4*y^2]]*
     mi[20, 1] + 68*eps*Log[-1 + 4*x - 4*y^2 - z]*mi[20, 1] - 
    136*eps*Log[Sqrt[-((4*x + 4*y - z)*z)]]*mi[20, 1] - 
    68*eps*Log[x + y]*mi[21, 1] + 68*eps*(3*Log[2] + 2*Log[x + y] + Log[z] - 
      2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[21, 1])/68, 
 eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[2] + 
  (eps*(3*Log[x - y] + Log[x + y] - 6*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]) + 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6])/2 - 
  (3*eps*Log[z]*mi[11])/2 - 
  (3*eps*(Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] - 
     2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] + Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]))*mi[11])/2 - 
  2*eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[14] - 
  (eps*(Log[x - y] - 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]) + 
     2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1])/2 - 
  eps*Log[z]*mi[4, 1] + (eps*Log[z]*mi[8, 2])/2 - (eps*Log[z]*mi[9, 1])/2 + 
  (eps*Log[z]*mi[9, 2])/2 - eps*Log[z]*mi[13, 1] + eps*Log[z]*mi[13, 2] - 
  (eps*Log[z]*mi[17, 1])/2 + eps*Log[z]*mi[21, 1] - 
  (eps*(Log[x + y]*mi[1, 3] - 2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
      mi[1, 3] - 3*Log[x - y]*mi[3, 1] - 3*Log[x + y]*mi[3, 1] + 
     6*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 1] - Log[x - y]*mi[3, 2] - 
     Log[x + y]*mi[3, 2] + 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2] - 
     4*Log[x + y]*mi[4, 1] + 2*Log[-1 + 4*x - 4*y^2 - z]*mi[4, 1] - 
     Log[x - y]*mi[5, 2] - Log[x + y]*mi[5, 2] + 
     2*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 2] - Log[x + y]*mi[8, 2] + 
     Log[-1 + 4*x - 4*y^2 - z]*mi[8, 2] + Log[x + y]*mi[9, 1] + 
     Log[-1 + 4*x - 4*y^2 - z]*mi[9, 1] - 
     2*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[9, 1] - 
     Log[x - y]*mi[9, 2] - Log[-1 + 4*x - 4*y^2 - z]*mi[9, 2] + 
     2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[9, 2] + 
     2*Log[x + y]*mi[13, 1] + 2*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 1] - 
     4*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[13, 1] - 
     2*Log[x - y]*mi[13, 2] - 2*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 2] + 
     4*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[13, 2] + 
     4*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[15, 1] - 2*Log[-1 + 4*x - 4*y^2 - z]*
      mi[15, 1] + Log[x + y]*mi[17, 1] + Log[-1 + 4*x - 4*y^2 - z]*
      mi[17, 1] - 2*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + 
       Log[z] - Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[17, 1] - 
     8*Log[x + y]*mi[20, 1] + 8*(3*Log[2] + 2*Log[x + y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x - 4*y + z)]])*mi[20, 1] + 
     6*Log[x + y]*mi[21, 1] + 4*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[21, 1] - 
     2*Log[-1 + 4*x - 4*y^2 - z]*mi[21, 1]))/2, 
 (-3*eps*Log[z]*mi[2])/4 - (3*eps*(Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] - 
     2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]))*mi[2])/4 - 
  (eps*(-3*Log[2] - Log[x - y] - Log[z] + 
     2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[7])/2 + eps*Log[z]*mi[14] + 
  eps*(Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] - 
    2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
      Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]))*mi[14] + 
  (eps*(-3*Log[2] - Log[x - y] - Log[z] + 
     2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[19])/3 - 
  (eps*Log[z]*mi[3, 2])/2 + eps*Log[z]*mi[16, 2] + (eps*Log[z]*mi[18, 2])/2 - 
  eps*Log[z]*mi[20, 2] + 
  (eps*(-(Log[x - y]*mi[3, 2]) - Log[-1 + 4*x - 4*y^2 - z]*mi[3, 2] + 
     2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[3, 2] + 
     Log[x - y]*mi[13, 2] + Log[x + y]*mi[13, 2] - 
     2*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[13, 2] - 
     Log[x - y]*mi[15, 2] + (3*Log[2] + 2*Log[x - y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[15, 2] + 
     2*Log[x - y]*mi[16, 2] + 2*Log[-1 + 4*x - 4*y^2 - z]*mi[16, 2] - 
     4*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[16, 2] + 
     Log[x - y]*mi[18, 2] + Log[-1 + 4*x - 4*y^2 - z]*mi[18, 2] - 
     2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[18, 2] + 
     2*Log[x - y]*mi[20, 2] - 4*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[20, 2] + 
     2*Log[-1 + 4*x - 4*y^2 - z]*mi[20, 2] - 
     4*Log[Sqrt[-((4*x - 4*y - z)*z)]]*mi[20, 2] - 2*Log[x - y]*mi[21, 2] + 
     2*(3*Log[2] + 2*Log[x - y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[21, 2]))/2, 
 eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[2] + 
  (eps*(5*Log[x - y] + 7*Log[x + y] - 10*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]) - 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6])/2 - 
  (3*eps*Log[z]*mi[11])/2 - 
  (3*eps*(Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] - 
     2*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] + Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]]))*mi[11])/2 - 
  2*eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[14] - 
  (eps*(2*Log[x - y] + 3*Log[x + y] - 4*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]) - 
     2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1])/2 - 
  eps*Log[z]*mi[4, 2] + (eps*Log[z]*mi[8, 1])/2 + (eps*Log[z]*mi[9, 1])/2 - 
  (eps*Log[z]*mi[9, 2])/2 + eps*Log[z]*mi[13, 1] - eps*Log[z]*mi[13, 2] - 
  (eps*Log[z]*mi[17, 2])/2 + eps*Log[z]*mi[21, 2] + 
  (eps*(Log[x - y]*mi[1, 2] + 2*Log[x + y]*mi[1, 2] - 
     2*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 2] - 
     2*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[1, 2] + Log[x - y]*mi[3, 1] + 
     Log[x + y]*mi[3, 1] - 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 1] + 
     3*Log[x - y]*mi[3, 2] + 3*Log[x + y]*mi[3, 2] - 
     6*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2] + 
     4*Log[x - y]*mi[4, 2] - 2*Log[-1 + 4*x - 4*y^2 - z]*mi[4, 2] - 
     Log[x - y]*mi[5, 2] - Log[x + y]*mi[5, 2] + 
     2*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 2] + Log[x - y]*mi[8, 1] - 
     Log[-1 + 4*x - 4*y^2 - z]*mi[8, 1] + Log[x + y]*mi[9, 1] + 
     Log[-1 + 4*x - 4*y^2 - z]*mi[9, 1] - 
     2*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[9, 1] - 
     Log[x - y]*mi[9, 2] - Log[-1 + 4*x - 4*y^2 - z]*mi[9, 2] + 
     2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[9, 2] + 
     2*Log[x + y]*mi[13, 1] + 2*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 1] - 
     4*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[13, 1] - 
     2*Log[x - y]*mi[13, 2] - 2*Log[-1 + 4*x - 4*y^2 - z]*mi[13, 2] + 
     4*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[13, 2] - 
     4*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[15, 2] + 2*Log[-1 + 4*x - 4*y^2 - z]*
      mi[15, 2] - Log[x - y]*mi[17, 2] - Log[-1 + 4*x - 4*y^2 - z]*
      mi[17, 2] + 2*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + 
       Log[z] - Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[17, 2] + 
     8*Log[x - y]*mi[20, 2] - 8*(3*Log[2] + 2*Log[x - y] + Log[z] - 
       2*Log[z + Sqrt[z*(-4*x + 4*y + z)]])*mi[20, 2] - 
     6*Log[x - y]*mi[21, 2] - 4*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[21, 2] + 
     2*Log[-1 + 4*x - 4*y^2 - z]*mi[21, 2]))/2, 
 2*eps*(2*Log[Sqrt[1 - 4*x + 4*y^2]] - Log[-1 + 4*x - 4*y^2 - z])*mi[10] + 
  (eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[12])/2 + 
  2*eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
      Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
      Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[19] - 
  2*eps*(2*Log[Sqrt[1 - 4*x + 4*y^2]] - Log[-1 + 4*x - 4*y^2 - z])*mi[22] - 
  2*eps*Log[z]*mi[22] + 2*eps*(2*Log[Sqrt[1 - 4*x + 4*y^2]] - 
    Log[-1 + 4*x - 4*y^2 - z])*mi[23] - 
  eps*(2*Log[Sqrt[1 - 4*x + 4*y^2]] - Log[-1 + 4*x - 4*y^2 - z])*mi[1, 1] + 
  2*eps*Log[z]*mi[20, 1] + 2*eps*Log[z]*mi[20, 2] + 
  (eps*(2*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[1, 2] - Log[-1 + 4*x - 4*y^2 - z]*
      mi[1, 2] + 2*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[1, 3] - 
     Log[-1 + 4*x - 4*y^2 - z]*mi[1, 3] + 4*Log[Sqrt[1 - 4*x + 4*y^2]]*
      mi[16, 1] - 2*Log[-1 + 4*x - 4*y^2 - z]*mi[16, 1] + 
     4*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[16, 2] - 2*Log[-1 + 4*x - 4*y^2 - z]*
      mi[16, 2] + 4*Log[x + y]*mi[20, 1] + 4*Log[-1 + 4*x - 4*y^2 - z]*
      mi[20, 1] - 8*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + 
       Log[z] - Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[20, 1] + 
     4*Log[x - y]*mi[20, 2] + 4*Log[-1 + 4*x - 4*y^2 - z]*mi[20, 2] - 
     8*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[20, 2]))/2, 
 (-3*eps*Log[-1 + 4*x - 4*y^2 - z]*mi[2])/2 + (3*eps*Log[z]*mi[2])/2 - 
  (eps*(Log[x - y] + Log[x + y] - 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[7])/2 + 
  eps*(4*Log[Sqrt[1 - 4*x + 4*y^2]] - Log[-1 + 4*x - 4*y^2 - z])*mi[10] - 
  eps*Log[z]*mi[10] + 2*eps*Log[-1 + 4*x - 4*y^2 - z]*mi[14] - 
  2*eps*Log[z]*mi[14] + (2*eps*(Log[x - y] + Log[x + y] - 
     2*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]))*mi[19])/3 + 
  eps*Log[-1 + 4*x - 4*y^2 - z]*mi[22] - eps*Log[z]*mi[22] - 
  eps*(4*Log[Sqrt[1 - 4*x + 4*y^2]] + Log[-1 + 4*x - 4*y^2 - z])*mi[23] + 
  eps*Log[z]*mi[23] - (eps*(4*Log[Sqrt[1 - 4*x + 4*y^2]] - 
     Log[-1 + 4*x - 4*y^2 - z])*mi[1, 1])/2 + (eps*Log[z]*mi[1, 1])/2 - 
  (eps*Log[z]*mi[1, 2])/4 - (eps*Log[z]*mi[1, 3])/4 + 
  (eps*Log[z]*mi[3, 1])/2 + (eps*Log[z]*mi[3, 2])/2 - 
  (eps*Log[z]*mi[16, 1])/2 - (eps*Log[z]*mi[16, 2])/2 - 
  (eps*Log[z]*mi[18, 1])/2 - (eps*Log[z]*mi[18, 2])/2 + 
  2*eps*Log[z]*mi[20, 1] + 2*eps*Log[z]*mi[20, 2] + 
  (eps*(8*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[1, 2] - 2*Log[-1 + 4*x - 4*y^2 - z]*
      mi[1, 2] + 8*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[1, 3] - 
     2*Log[-1 + 4*x - 4*y^2 - z]*mi[1, 3] - 4*Log[-1 + 4*x - 4*y^2 - z]*
      mi[3, 1] - 4*Log[-1 + 4*x - 4*y^2 - z]*mi[3, 2] + 
     4*Log[x + y]*mi[4, 1] - 8*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
      mi[4, 1] - 4*Log[x - y]*mi[4, 2] - 8*Log[x + y]*mi[4, 2] + 
     8*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[4, 2] + 
     8*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[4, 2] + 
     4*Log[x - y]*mi[5, 1] + 4*Log[x + y]*mi[5, 1] - 
     8*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 1] - Log[x - y]*mi[8, 1] + 
     Log[x + y]*mi[8, 1] + 2*(Log[2] + Log[x + y] + 
       Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[8, 1] - 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[8, 1] - 
     3*Log[x - y]*mi[8, 2] - 5*Log[x + y]*mi[8, 2] + 
     6*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[8, 2] + 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[8, 2] - 
     2*Log[x + y]*mi[15, 1] + 4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
      mi[15, 1] + 2*Log[x - y]*mi[15, 2] + 4*Log[x + y]*mi[15, 2] - 
     4*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[15, 2] - 
     4*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[15, 2] + 
     4*Log[-1 + 4*x - 4*y^2 - z]*mi[16, 1] + 4*Log[-1 + 4*x - 4*y^2 - z]*
      mi[16, 2] + 4*Log[-1 + 4*x - 4*y^2 - z]*mi[18, 1] + 
     4*Log[-1 + 4*x - 4*y^2 - z]*mi[18, 2] + 16*Log[x + y]*mi[20, 1] + 
     16*Log[-1 + 4*x - 4*y^2 - z]*mi[20, 1] - 
     32*(3*Log[2] + Log[x + y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x + 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[20, 1] + 
     16*Log[x - y]*mi[20, 2] + 16*Log[-1 + 4*x - 4*y^2 - z]*mi[20, 2] - 
     32*(3*Log[2] + Log[x - y] + Log[-1 + 4*x - 4*y^2 - z] + Log[z] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] - 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
       Log[Sqrt[1 - 4*x + 4*y^2] - Sqrt[-((4*x - 4*y - z)*z)] + 
         Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[20, 2] - 
     8*Log[x + y]*mi[21, 1] + 16*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*
      mi[21, 1] + 8*Log[x - y]*mi[21, 2] + 16*Log[x + y]*mi[21, 2] - 
     16*(Log[2] + Log[x + y] + Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
       Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[21, 2] - 
     16*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]]*mi[21, 2]))/8}


==> anc/dlog.m <==
(*
* "Planar two-loop integrals for $\mathbf{\mu e}$ scattering in QED with finite lepton masses"
* Matthias Heller
*
* This Mathematica-readable file contains the differential equation in dlog form
* with the comlicated form of the alphabet defined in Eq. (4.2).
*
*)

{(-(eps*Log[x - y]) - eps*Log[x + y])*mi[1, 1], -2*eps*Log[x - y]*mi[1, 2], 
 -2*eps*Log[x + y]*mi[1, 3], 0, -2*eps*Log[x + y]*mi[3, 1], 
 -2*eps*Log[x - y]*mi[3, 2], 
 (eps*Log[2] + (eps*Log[x - y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  (-(eps*Log[2]) - (eps*Log[x + y])/2 + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 3] + 
  (-(eps*Log[x + y]) - 2*eps*Log[Sqrt[1 - 4*x + 4*y^2]])*mi[4, 1], 
 (-(eps*Log[2]) - (eps*Log[x + y])/2 + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  (eps*Log[2] + (eps*Log[x - y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 2] + 
  (-(eps*Log[x - y]) - 2*eps*Log[Sqrt[1 - 4*x + 4*y^2]])*mi[4, 2], 
 ((-3*eps*Log[x - y])/2 - (3*eps*Log[x + y])/2)*mi[6] + 
  (-(eps*Log[x - y]) + eps*Log[x + y] + 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 1] + 
  ((eps*Log[x - y])/2 - (eps*Log[x + y])/2)*mi[5, 2], 
 ((3*eps*Log[x - y])/2 - (3*eps*Log[x + y])/2 - 
    3*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    3*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6] + 
  (-(eps*Log[x - y])/2 + (eps*Log[x + y])/2 + 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  (eps*Log[x - y] + eps*Log[x + y] - 6*eps*Log[Sqrt[1 - 4*x + 4*y^2]])*
   mi[5, 1] + (-2*eps*Log[2] - (eps*Log[x - y])/2 - (eps*Log[x + y])/2 + 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 2], 
 ((3*eps*Log[x - y])/2 - (3*eps*Log[x + y])/2)*mi[6] + 
  (-(eps*Log[x - y]) + eps*Log[x + y])*mi[1, 1] + 
  (4*eps*Log[2] + eps*Log[x - y] + eps*Log[x + y] - 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 1] + 
  (-(eps*Log[x - y])/2 - (eps*Log[x + y])/2)*mi[5, 2], 
 -4*eps*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[7] + 
  (2*eps*Log[2] + eps*Log[x + y] - 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 1] + 
  (-2*eps*Log[2] - eps*Log[x - y] + 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2], 
 (-4*eps*Log[2] + eps*Log[x - y] - 3*eps*Log[x + y] - 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    6*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6] + 
  (-(eps*Log[x - y]) + eps*Log[x + y] + 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  (2*eps*Log[x - y] - 2*eps*Log[x + y] - 
    4*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    4*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 1] + 
  (eps*Log[x - y] - eps*Log[x + y] - 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 2] + 
  (-(eps*Log[x - y]) - 3*eps*Log[x + y] + 2*eps*Log[Sqrt[1 - 4*x + 4*y^2]])*
   mi[8, 1], (4*eps*Log[2] + 3*eps*Log[x - y] - eps*Log[x + y] - 
    6*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6] + 
  (-(eps*Log[x - y]) + eps*Log[x + y] + 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  (2*eps*Log[x - y] - 2*eps*Log[x + y] - 
    4*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    4*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2] + 
  (-(eps*Log[x - y]) + eps*Log[x + y] + 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 2] + 
  (-3*eps*Log[x - y] - eps*Log[x + y] + 2*eps*Log[Sqrt[1 - 4*x + 4*y^2]])*
   mi[8, 2], 
 -((2*eps*Log[2] + eps*Log[x + y] - 
     2*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[2]) - 
  (-4*eps*Log[2] - 2*eps*Log[x + y] + 
    4*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[3, 1] + 
  (-2*eps*Log[2] - eps*Log[x + y] + 2*eps*Log[Sqrt[4*x + 4*y - z]])*mi[9, 1], 
 (-2*eps*Log[2] - eps*Log[x - y] + 2*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*
   mi[2] + (4*eps*Log[2] + 2*eps*Log[x - y] - 
    4*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[3, 2] + 
  (-2*eps*Log[2] - eps*Log[x - y] + 2*eps*Log[Sqrt[4*x - 4*y - z]])*mi[9, 2], 
 -4*eps*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[10] + 
  (-(eps*Log[x - y])/2 - (eps*Log[x + y])/2 + 
    2*eps*Log[Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  ((eps*Log[x - y])/2 - eps*Log[Sqrt[1 - 4*x + 4*y^2]])*mi[1, 2] + 
  ((eps*Log[x + y])/2 - eps*Log[Sqrt[1 - 4*x + 4*y^2]])*mi[1, 3] + 
  (-2*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[4, 1] + 
  (2*eps*Log[2] + eps*Log[x - y] - 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[4, 2], 
 (-2*eps*Log[x - y] + 2*eps*Log[x + y] + 
    4*eps*Log[-1 + 2*y - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
    4*eps*Log[1 + 2*y + z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[2] + (-2*eps*Log[x - y] + 2*eps*Log[x + y] + 
    4*eps*Log[-1 + 2*y - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
    4*eps*Log[1 + 2*y + z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[6] + (-3*eps*Log[x - y] - 3*eps*Log[x + y] - 
    2*eps*Log[-1 + 4*x - 4*y^2 - z] + 
    10*eps*Log[Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[11] + 
  (4*eps*Log[x - y] - 4*eps*Log[x + y] - 
    8*eps*Log[-1 + 2*y - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] + 
    8*eps*Log[1 + 2*y + z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[14] + (eps*Log[x - y] - eps*Log[x + y] - 
    2*eps*Log[-1 + 2*y - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] + 
    2*eps*Log[1 + 2*y + z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[1, 1] + (-(eps*Log[x - y]) + eps*Log[x + y] + 
    2*eps*Log[-1 + 2*y - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
    2*eps*Log[1 + 2*y + z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[3, 1] + (-(eps*Log[x - y]) + eps*Log[x + y] + 
    2*eps*Log[-1 + 2*y - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]] - 
    2*eps*Log[1 + 2*y + z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[3, 2] + (3*eps*Log[2] + eps*Log[x - y] + 
    eps*Log[-1 + 4*x - 4*y^2 - z] + 4*eps*Log[Sqrt[-z]] - 
    2*eps*Log[-1 + 4*x - 4*y^2 - z + 2*y*z + Sqrt[1 - 4*x + 4*y^2]*
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[8, 1] + 
  (3*eps*Log[2] + eps*Log[x + y] + eps*Log[-1 + 4*x - 4*y^2 - z] + 
    2*eps*Log[-1 + 4*y^2 - z] + 4*eps*Log[Sqrt[-z]] - 
    2*eps*Log[-1 + 4*x - 4*y^2 - z - 2*y*z + Sqrt[1 - 4*x + 4*y^2]*
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[8, 2] - 
  (3*eps*Log[2] + eps*Log[x + y] + eps*Log[-1 + 4*x - 4*y^2 - z] - 
    2*eps*Log[Sqrt[-z] - 4*x*Sqrt[-z] - 2*y*Sqrt[-z] + Sqrt[-z]*z + 
       Sqrt[4*x + 4*y - z]*Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[9, 1] + (-(eps*Log[2]) - eps*Log[x - y] - 
    eps*Log[-1 + 4*x - 4*y^2 - z] + 
    2*eps*Log[Sqrt[-z] - 4*x*Sqrt[-z] + 2*y*Sqrt[-z] + Sqrt[-z]*z + 
       Sqrt[4*x - 4*y - z]*Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[9, 2] - (12*eps*Log[2] + 4*eps*Log[y] + 2*eps*Log[x + y] + 
    4*eps*Log[1 + 2*y] + 2*eps*Log[-1 + 4*x - 4*y^2 - z] - 
    4*eps*Log[1 + 2*y + z] - 4*eps*Log[Sqrt[-z] - 4*x*Sqrt[-z] - 
       2*y*Sqrt[-z] + Sqrt[-z]*z + Sqrt[4*x + 4*y - z]*
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[13, 1] - 
  (12*eps*Log[2] + 2*eps*Log[x - y] + 4*eps*Log[y] + 4*eps*Log[-1 + 2*y] - 
    4*eps*Log[-1 + 2*y - z] + 2*eps*Log[-1 + 4*x - 4*y^2 - z] - 
    4*eps*Log[Sqrt[-z] - 4*x*Sqrt[-z] + 2*y*Sqrt[-z] + Sqrt[-z]*z + 
       Sqrt[4*x - 4*y - z]*Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[13, 2], (-3*eps*Log[x - y] + 3*eps*Log[x + y] + 
    6*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    6*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[2] + 
  (eps*Log[x - y] + eps*Log[x + y] - 6*eps*Log[Sqrt[1 - 4*x + 4*y^2]] + 
    2*eps*Log[-1 + 4*x - 4*y^2 - z])*mi[12] + 
  (4*eps*Log[x - y] - 4*eps*Log[x + y] - 
    8*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    8*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[14] + 
  (8*eps*Log[Sqrt[1 - 4*x + 4*y^2]] - 4*eps*Log[-1 + 4*x - 4*y^2 - z])*
   mi[5, 1] - (-9*eps*Log[2] - 3*eps*Log[x + y] + 
    6*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] - 3*eps*Log[-1 + 4*x - 4*y^2 - z] - 
    6*eps*Log[1 + 4*y + 4*y^2 - z])*mi[9, 1] + 
  (-3*eps*Log[x - y] - 3*eps*Log[-1 + 4*x - 4*y^2 - z] + 
    3*eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
       2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z] - 
       2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z]] + 
    3*eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
       4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z]])*mi[9, 2] - 
  (-6*eps*Log[2] - 2*eps*Log[x + y] + 
    4*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] - 2*eps*Log[-1 + 4*x - 4*y^2 - z] - 
    4*eps*Log[1 + 4*y + 4*y^2 - z])*mi[13, 1] + 
  (-2*eps*Log[x - y] - 2*eps*Log[-1 + 4*x - 4*y^2 - z] + 
    2*eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
       2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z] - 
       2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z]] + 
    2*eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
       4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z]])*mi[13, 2], 
 -((3*eps*Log[2] + (3*eps*Log[x + y])/2 - 
     3*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[2]) - 
  (6*eps*Log[2] + 3*eps*Log[x + y] - 
    6*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[6] - 
  (-9*eps*Log[2] - 3*eps*Log[y] - (3*eps*Log[x + y])/2 - 3*eps*Log[1 + 2*y] - 
    (3*eps*Log[-1 + 4*x - 4*y^2 - z])/2 + 3*eps*Log[1 + 2*y + z] + 
    3*eps*Log[Sqrt[-z] - 4*x*Sqrt[-z] - 2*y*Sqrt[-z] + Sqrt[-z]*z + 
       Sqrt[4*x + 4*y - z]*Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[11] - ((3*eps*Log[2])/2 + (eps*Log[x + y])/2 - 
    eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] + (eps*Log[-1 + 4*x - 4*y^2 - z])/2 + 
    eps*Log[1 + 4*y + 4*y^2 - z])*mi[12] - 
  (-8*eps*Log[2] - 4*eps*Log[x + y] + 
    8*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[14] - 
  (-2*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[1, 1] - 
  (6*eps*Log[2] + 3*eps*Log[x + y] - 
    6*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[3, 1] - 
  (-3*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] - eps*Log[-1 + 4*x - 4*y^2 - z] - 
    2*eps*Log[1 + 4*y + 4*y^2 - z])*mi[5, 1] - 
  (2*eps*Log[2] + eps*Log[x + y] - 2*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*
   mi[5, 2] - ((9*eps*Log[2])/4 + (3*eps*Log[x + y])/4 - 
    (3*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
        2*y*Sqrt[-z]])/2 + (3*eps*Log[-1 + 4*x - 4*y^2 - z])/4 + 
    (3*eps*Log[1 + 4*y + 4*y^2 - z])/2)*mi[8, 1] - 
  ((-9*eps*Log[2])/4 - (3*eps*Log[x + y])/4 + 
    (3*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
        2*y*Sqrt[-z]])/2 - (3*eps*Log[-1 + 4*x - 4*y^2 - z])/4 - 
    (3*eps*Log[1 + 4*y + 4*y^2 - z])/2)*mi[8, 2] - 
  (3*eps*Log[2] + (3*eps*Log[-1 + 4*x - 4*y^2 - z])/2 - 
    3*eps*Log[-2 + 4*x - z + Sqrt[-4*x - 4*y + z]*Sqrt[-4*x + 4*y + z]])*
   mi[9, 2] + (-(eps*Log[x - y]) - 2*eps*Log[Sqrt[4*x + 4*y - z]] + 
    eps*Log[-1 + 4*x - 4*y^2 - z])*mi[13, 1] - 
  (4*eps*Log[2] + 2*eps*Log[-1 + 4*x - 4*y^2 - z] - 
    4*eps*Log[-2 + 4*x - z + Sqrt[-4*x - 4*y + z]*Sqrt[-4*x + 4*y + z]])*
   mi[13, 2], (-3*eps*Log[2] - (3*eps*Log[x - y])/2 + 
    3*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[2] + 
  (-6*eps*Log[2] - 3*eps*Log[x - y] + 
    6*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[6] - 
  (-9*eps*Log[2] - (3*eps*Log[x - y])/2 - 3*eps*Log[y] - 
    3*eps*Log[-1 + 2*y] + 3*eps*Log[-1 + 2*y - z] - 
    (3*eps*Log[-1 + 4*x - 4*y^2 - z])/2 + 
    3*eps*Log[Sqrt[-z] - 4*x*Sqrt[-z] + 2*y*Sqrt[-z] + Sqrt[-z]*z + 
       Sqrt[4*x - 4*y - z]*Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[11] - ((-5*eps*Log[2])/2 - (eps*Log[x - y])/2 + eps*Log[-1 + 2*y] + 
    2*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x - 4*y - z] - Sqrt[-z] + 
       2*y*Sqrt[-z]] - (eps*Log[-1 + 4*x - 4*y^2 - z])/2 + 
    eps*Log[Sqrt[-z]] - (eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 
        8*y^3 - z + 2*x*z + 2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] - 2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2 - 
    (eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
        4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2)*mi[12] + 
  (8*eps*Log[2] + 4*eps*Log[x - y] - 
    8*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[14] + 
  (2*eps*Log[2] + eps*Log[x - y] - 2*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*
   mi[1, 1] + (-6*eps*Log[2] - 3*eps*Log[x - y] + 
    6*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[3, 2] - 
  (5*eps*Log[2] + eps*Log[x - y] - 2*eps*Log[-1 + 2*y] - 
    4*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x - 4*y - z] - Sqrt[-z] + 
       2*y*Sqrt[-z]] + eps*Log[-1 + 4*x - 4*y^2 - z] - 2*eps*Log[Sqrt[-z]] + 
    eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 2*y*z - 
       4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z] - 
       2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z]] + 
    eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
       4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z]])*mi[5, 1] + 
  (2*eps*Log[2] + eps*Log[x - y] - 2*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*
   mi[5, 2] - ((15*eps*Log[2])/4 + (3*eps*Log[x - y])/4 - 
    (3*eps*Log[-1 + 2*y])/2 - 
    3*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x - 4*y - z] - Sqrt[-z] + 
       2*y*Sqrt[-z]] + (3*eps*Log[-1 + 4*x - 4*y^2 - z])/4 - 
    (3*eps*Log[Sqrt[-z]])/2 + 
    (3*eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
        2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] - 2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/4 + 
    (3*eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
        4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/4)*mi[8, 1] - 
  ((-15*eps*Log[2])/4 - (3*eps*Log[x - y])/4 + (3*eps*Log[-1 + 2*y])/2 + 
    3*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x - 4*y - z] - Sqrt[-z] + 
       2*y*Sqrt[-z]] - (3*eps*Log[-1 + 4*x - 4*y^2 - z])/4 + 
    (3*eps*Log[Sqrt[-z]])/2 - 
    (3*eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
        2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] - 2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/4 - 
    (3*eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
        4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/4)*mi[8, 2] - 
  (3*eps*Log[2] + (3*eps*Log[-1 + 4*x - 4*y^2 - z])/2 - 
    3*eps*Log[-2 + 4*x - z + Sqrt[-4*x - 4*y + z]*Sqrt[-4*x + 4*y + z]])*
   mi[9, 1] - (4*eps*Log[2] + 2*eps*Log[-1 + 4*x - 4*y^2 - z] - 
    4*eps*Log[-2 + 4*x - z + Sqrt[-4*x - 4*y + z]*Sqrt[-4*x + 4*y + z]])*
   mi[13, 1] + (-(eps*Log[x + y]) - 2*eps*Log[Sqrt[4*x - 4*y - z]] + 
    eps*Log[-1 + 4*x - 4*y^2 - z])*mi[13, 2], 
 ((-3*eps*Log[x - y])/4 + (3*eps*Log[x + y])/4 + 
    (3*eps*Log[-1 + 2*y - z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])/2 - 
    (3*eps*Log[1 + 2*y + z + Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])/2)*
   mi[11] + (-(eps*Log[x - y])/4 + (eps*Log[x + y])/4 + 
    (eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/2 - 
    (eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/2)*mi[12] + 
  ((-3*eps*Log[x - y])/8 + (3*eps*Log[x + y])/8 + 
    (3*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/4 - 
    (3*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/4)*mi[8, 1] + 
  ((-3*eps*Log[x - y])/8 + (3*eps*Log[x + y])/8 + 
    (3*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/4 - 
    (3*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/4)*mi[8, 2] - 
  ((-3*eps*Log[2])/2 - (3*eps*Log[x + y])/4 + 
    (3*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])/2)*mi[9, 1] + 
  ((3*eps*Log[2])/2 + (3*eps*Log[x - y])/4 - 
    (3*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])/2)*mi[9, 2] - 
  (-2*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[13, 1] + 
  (2*eps*Log[2] + eps*Log[x - y] - 2*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*
   mi[13, 2], (4*eps*Log[2] + 2*eps*Log[x + y] - 
    4*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6] + 
  (-2*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  (2*eps*Log[2] + eps*Log[x + y] - 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 3] + 
  (-2*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 1] + 
  (2*eps*Log[2] + eps*Log[x + y] - 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2] - 
  eps*Log[x + y]*mi[8, 2] + 
  (-3*eps*Log[x + y] + 2*eps*Log[Sqrt[1 - 4*x + 4*y^2]])*mi[15, 1] + 
  (8*eps*Log[2] + 4*eps*Log[x + y] - 
    8*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[16, 1], 
 (2*eps*Log[2] + eps*Log[x + y] - 2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*
   mi[7] + (2*eps*Log[2] + eps*Log[x + y] - 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[4, 1] + 
  ((eps*Log[x - y])/2 - (eps*Log[x + y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 1] + 
  (eps*Log[2] + (3*eps*Log[x - y])/4 - (eps*Log[x + y])/4 - 
    (3*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/2 + 
    (eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/2)*mi[8, 2] + 
  (-(eps*Log[2]) - (eps*Log[x + y])/2 + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[15, 1] - 
  4*eps*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[16, 1], 
 (-4*eps*Log[2] - 2*eps*Log[x - y] + 
    4*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6] + 
  (2*eps*Log[2] + eps*Log[x - y] - 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  (-2*eps*Log[2] - eps*Log[x - y] + 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 2] + 
  (-2*eps*Log[2] - eps*Log[x - y] + 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 1] + 
  (2*eps*Log[2] + eps*Log[x - y] - 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2] - 
  eps*Log[x - y]*mi[8, 1] + 
  (-3*eps*Log[x - y] + 2*eps*Log[Sqrt[1 - 4*x + 4*y^2]])*mi[15, 2] + 
  (-8*eps*Log[2] - 4*eps*Log[x - y] + 
    8*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[16, 2], 
 (-2*eps*Log[2] - eps*Log[x - y] + 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[7] + 
  (-2*eps*Log[2] - eps*Log[x - y] + 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[4, 2] + 
  ((eps*Log[x - y])/2 - (eps*Log[x + y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 1] + 
  (-(eps*Log[2]) + (eps*Log[x - y])/4 - (3*eps*Log[x + y])/4 - 
    (eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/2 + 
    (3*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/2)*mi[8, 1] + 
  (eps*Log[2] + (eps*Log[x - y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[15, 2] - 
  4*eps*Log[Sqrt[1 - 4*x + 4*y^2]]*mi[16, 2], 
 (4*eps*Log[2] + 2*eps*Log[x + y] - 
    4*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[2] - 
  (-4*eps*Log[2] - 2*eps*Log[x + y] + 
    4*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[1, 3] + 
  (-8*eps*Log[2] - 4*eps*Log[x + y] + 2*eps*Log[Sqrt[4*x + 4*y - z]])*
   mi[17, 1] - (8*eps*Log[2] + 4*eps*Log[x + y] - 
    8*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[18, 1], 
 (4*eps*Log[2] + 2*eps*Log[x - y] - 
    4*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[2] + 
  (4*eps*Log[2] + 2*eps*Log[x - y] - 
    4*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[1, 2] + 
  (-8*eps*Log[2] - 4*eps*Log[x - y] + 2*eps*Log[Sqrt[4*x - 4*y - z]])*
   mi[17, 2] + (-8*eps*Log[2] - 4*eps*Log[x - y] + 
    8*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[18, 2], 
 -2*eps*Log[x + y]*mi[3, 1] - (2*eps*Log[2] + eps*Log[x + y] - 
    2*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[9, 1] - 
  (-2*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[17, 1], 
 -2*eps*Log[x - y]*mi[3, 2] + (-2*eps*Log[2] - eps*Log[x - y] + 
    2*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[9, 2] + 
  (2*eps*Log[2] + eps*Log[x - y] - 2*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*
   mi[17, 2], ((3*eps*Log[x - y])/4 - (3*eps*Log[x + y])/4 - 
    (3*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/2 + 
    (3*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/2)*mi[2] + 
  (-3*eps*Log[Sqrt[1 - 4*x + 4*y^2]] + (3*eps*Log[-1 + 4*x - 4*y^2 - z])/2)*
   mi[7] + (-2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[-1 + 4*x - 4*y^2 - z])*mi[19] - 
  ((9*eps*Log[2])/4 + (3*eps*Log[x + y])/4 - 
    (3*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
        2*y*Sqrt[-z]])/2 + (3*eps*Log[-1 + 4*x - 4*y^2 - z])/4 + 
    (3*eps*Log[1 + 4*y + 4*y^2 - z])/2)*mi[9, 1] + 
  ((3*eps*Log[x - y])/4 + (3*eps*Log[-1 + 4*x - 4*y^2 - z])/4 - 
    (3*eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
        2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] - 2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/4 - 
    (3*eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
        4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/4)*mi[9, 2], 
 -(((9*eps*Log[2])/4 + (3*eps*Log[x + y])/4 - 
     (3*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
         2*y*Sqrt[-z]])/2 + (3*eps*Log[-1 + 4*x - 4*y^2 - z])/4 + 
     (3*eps*Log[1 + 4*y + 4*y^2 - z])/2)*mi[2]) - 
  (eps*Log[2] + (eps*Log[x + y])/2 - eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*
   mi[7] - (-3*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] - eps*Log[-1 + 4*x - 4*y^2 - z] - 
    2*eps*Log[1 + 4*y + 4*y^2 - z])*mi[14] - 
  ((-2*eps*Log[2])/3 - (eps*Log[x + y])/3 + 
    (2*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])/3)*mi[19] - 
  ((3*eps*Log[2])/2 + (eps*Log[x + y])/2 - 
    eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] + (eps*Log[-1 + 4*x - 4*y^2 - z])/2 + 
    eps*Log[1 + 4*y + 4*y^2 - z])*mi[3, 1] + 
  ((eps*Log[x - y])/2 - (eps*Log[x + y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[13, 1] - 
  (eps*Log[2] + (eps*Log[x + y])/2 - eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*
   mi[15, 1] - (-3*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] - eps*Log[-1 + 4*x - 4*y^2 - z] - 
    2*eps*Log[1 + 4*y + 4*y^2 - z])*mi[16, 1] - 
  ((-3*eps*Log[2])/2 - (eps*Log[x + y])/2 + 
    eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] - (eps*Log[-1 + 4*x - 4*y^2 - z])/2 - 
    eps*Log[1 + 4*y + 4*y^2 - z])*mi[18, 1] + 
  (4*eps*Log[2] + eps*Log[x + y] - 2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] - 
    2*eps*Log[Sqrt[4*x + 4*y - z]] + eps*Log[-1 + 4*x - 4*y^2 - z] - 
    (25*Log[1 + 4*y + 4*y^2 - z])/68)*mi[20, 1] - 
  (2*eps*Log[2] + eps*Log[x + y] - 2*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*
   mi[21, 1], (eps*Log[x - y] - eps*Log[x + y] - 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[2] + 
  (-2*eps*Log[2] + (3*eps*Log[x - y])/2 - (5*eps*Log[x + y])/2 - 
    3*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    5*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6] + 
  ((-9*eps*Log[2])/2 - (3*eps*Log[x - y])/2 - 
    (3*eps*Log[-1 + 4*x - 4*y^2 - z])/2 - 6*eps*Log[Sqrt[-z]] + 
    3*eps*Log[-1 + 4*x - 4*y^2 - z + 2*y*z + Sqrt[1 - 4*x + 4*y^2]*
        Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*mi[11] + 
  (-2*eps*Log[x - y] + 2*eps*Log[x + y] + 
    4*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    4*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[14] + 
  (eps*Log[2] - (eps*Log[x - y])/2 + eps*Log[x + y] + 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  (-(eps*Log[2]) - (eps*Log[x + y])/2 + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 3] + 
  ((3*eps*Log[x - y])/2 - (3*eps*Log[x + y])/2 - 
    3*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    3*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 1] + 
  ((eps*Log[x - y])/2 - (eps*Log[x + y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2] + 
  (2*eps*Log[x + y] - eps*Log[-1 + 4*x - 4*y^2 - z])*mi[4, 1] + 
  ((eps*Log[x - y])/2 - (eps*Log[x + y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 2] + 
  ((eps*Log[x + y])/2 - (eps*Log[-1 + 4*x - 4*y^2 - z])/2)*mi[8, 2] - 
  ((3*eps*Log[2])/2 + (eps*Log[x + y])/2 - 
    eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] + (eps*Log[-1 + 4*x - 4*y^2 - z])/2 + 
    eps*Log[1 + 4*y + 4*y^2 - z])*mi[9, 1] + 
  (-(eps*Log[x - y])/2 - (eps*Log[-1 + 4*x - 4*y^2 - z])/2 + 
    (eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
        2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] - 2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2 + 
    (eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
        4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2)*mi[9, 2] - 
  (3*eps*Log[2] + eps*Log[x + y] - 
    2*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] + eps*Log[-1 + 4*x - 4*y^2 - z] + 
    2*eps*Log[1 + 4*y + 4*y^2 - z])*mi[13, 1] + 
  (-(eps*Log[x - y]) - eps*Log[-1 + 4*x - 4*y^2 - z] + 
    eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 2*y*z - 
       4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z] - 
       2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z]] + 
    eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
       4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z]])*mi[13, 2] + 
  (-2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] + eps*Log[-1 + 4*x - 4*y^2 - z])*
   mi[15, 1] - ((3*eps*Log[2])/2 + (eps*Log[x + y])/2 - 
    eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] + (eps*Log[-1 + 4*x - 4*y^2 - z])/2 + 
    eps*Log[1 + 4*y + 4*y^2 - z])*mi[17, 1] - 
  (-8*eps*Log[2] - 4*eps*Log[x + y] + 
    8*eps*Log[Sqrt[4*x + 4*y - z] + Sqrt[-z]])*mi[20, 1] + 
  (-3*eps*Log[x + y] - 2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[-1 + 4*x - 4*y^2 - z])*mi[21, 1], 
 ((3*eps*Log[x - y])/4 + (3*eps*Log[-1 + 4*x - 4*y^2 - z])/4 - 
    (3*eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
        2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] - 2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/4 - 
    (3*eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
        4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/4)*mi[2] + 
  (-(eps*Log[2]) - (eps*Log[x - y])/2 + 
    eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[7] + 
  (-(eps*Log[x - y]) - eps*Log[-1 + 4*x - 4*y^2 - z] + 
    eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 2*y*z - 
       4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z] - 
       2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z]] + 
    eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
       4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z]])*mi[14] + 
  ((2*eps*Log[2])/3 + (eps*Log[x - y])/3 - 
    (2*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])/3)*mi[19] + 
  ((eps*Log[x - y])/2 + (eps*Log[-1 + 4*x - 4*y^2 - z])/2 - 
    (eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
        2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] - 2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2 - 
    (eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
        4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2)*mi[3, 2] + 
  ((eps*Log[x - y])/2 - (eps*Log[x + y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[13, 2] + 
  (-(eps*Log[2]) - (eps*Log[x - y])/2 + 
    eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[15, 2] + 
  (-(eps*Log[x - y]) - eps*Log[-1 + 4*x - 4*y^2 - z] + 
    eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 2*y*z - 
       4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z] - 
       2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z]] + 
    eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
       4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z]])*mi[16, 2] + 
  (-(eps*Log[x - y])/2 - (eps*Log[-1 + 4*x - 4*y^2 - z])/2 + 
    (eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
        2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] - 2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2 + 
    (eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
        4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2)*mi[18, 2] + 
  (2*eps*Log[2] + eps*Log[x - y] - 2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] - 
    2*eps*Log[Sqrt[4*x - 4*y - z]] + eps*Log[-1 + 4*x - 4*y^2 - z])*
   mi[20, 2] + (-2*eps*Log[2] - eps*Log[x - y] + 
    2*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[21, 2], 
 (eps*Log[x - y] - eps*Log[x + y] - 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[2] + 
  (2*eps*Log[2] + (5*eps*Log[x - y])/2 - (3*eps*Log[x + y])/2 - 
    5*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    3*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[6] + 
  ((-9*eps*Log[2])/2 - (3*eps*Log[x + y])/2 - 
    (3*eps*Log[-1 + 4*x - 4*y^2 - z])/2 - 3*eps*Log[-1 + 4*y^2 - z] - 
    6*eps*Log[Sqrt[-z]] + 3*eps*Log[-1 + 4*x - 4*y^2 - z - 2*y*z + 
       Sqrt[1 - 4*x + 4*y^2]*Sqrt[1 - 4*x + 4*y^2 + 2*z - 4*x*z + z^2]])*
   mi[11] + (-2*eps*Log[x - y] + 2*eps*Log[x + y] + 
    4*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    4*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[14] + 
  (-(eps*Log[2]) - eps*Log[x - y] + (eps*Log[x + y])/2 + 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 1] + 
  (eps*Log[2] + (eps*Log[x - y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[1, 2] + 
  ((eps*Log[x - y])/2 - (eps*Log[x + y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 1] + 
  ((3*eps*Log[x - y])/2 - (3*eps*Log[x + y])/2 - 
    3*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    3*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[3, 2] + 
  (2*eps*Log[x - y] - eps*Log[-1 + 4*x - 4*y^2 - z])*mi[4, 2] + 
  (-(eps*Log[x - y])/2 + (eps*Log[x + y])/2 + 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 2] + 
  ((eps*Log[x - y])/2 - (eps*Log[-1 + 4*x - 4*y^2 - z])/2)*mi[8, 1] + 
  ((3*eps*Log[2])/2 + (eps*Log[x + y])/2 - 
    eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] + (eps*Log[-1 + 4*x - 4*y^2 - z])/2 + 
    eps*Log[1 + 4*y + 4*y^2 - z])*mi[9, 1] + 
  ((eps*Log[x - y])/2 + (eps*Log[-1 + 4*x - 4*y^2 - z])/2 - 
    (eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
        2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] - 2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2 - 
    (eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
        4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2)*mi[9, 2] - 
  (-3*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] - eps*Log[-1 + 4*x - 4*y^2 - z] - 
    2*eps*Log[1 + 4*y + 4*y^2 - z])*mi[13, 1] + 
  (eps*Log[x - y] + eps*Log[-1 + 4*x - 4*y^2 - z] - 
    eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 2*y*z - 
       4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z] - 
       2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z]] - 
    eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
       4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z]])*mi[13, 2] + 
  (-2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] + eps*Log[-1 + 4*x - 4*y^2 - z])*
   mi[15, 2] + ((eps*Log[x - y])/2 + (eps*Log[-1 + 4*x - 4*y^2 - z])/2 - 
    (eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
        2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] - 2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2 - 
    (eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
        4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
         Sqrt[-4*x + 4*y + z]])/2)*mi[17, 2] + 
  (8*eps*Log[2] + 4*eps*Log[x - y] - 
    8*eps*Log[Sqrt[4*x - 4*y - z] + Sqrt[-z]])*mi[20, 2] + 
  (-3*eps*Log[x - y] - 2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[-1 + 4*x - 4*y^2 - z])*mi[21, 2], 
 (4*eps*Log[Sqrt[1 - 4*x + 4*y^2]] - 2*eps*Log[-1 + 4*x - 4*y^2 - z])*
   mi[10] + ((eps*Log[x - y])/2 - (eps*Log[x + y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[12] + 
  (2*eps*Log[x - y] - 2*eps*Log[x + y] - 
    4*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    4*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[19] + 
  (-4*eps*Log[Sqrt[1 - 4*x + 4*y^2]] + 2*eps*Log[-1 + 4*x - 4*y^2 - z])*
   mi[22] + (4*eps*Log[Sqrt[1 - 4*x + 4*y^2]] - 
    2*eps*Log[-1 + 4*x - 4*y^2 - z])*mi[23] + 
  (-2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] + eps*Log[-1 + 4*x - 4*y^2 - z])*
   mi[1, 1] + (eps*Log[Sqrt[1 - 4*x + 4*y^2]] - 
    (eps*Log[-1 + 4*x - 4*y^2 - z])/2)*mi[1, 2] + 
  (eps*Log[Sqrt[1 - 4*x + 4*y^2]] - (eps*Log[-1 + 4*x - 4*y^2 - z])/2)*
   mi[1, 3] + (2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] - 
    eps*Log[-1 + 4*x - 4*y^2 - z])*mi[16, 1] + 
  (2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] - eps*Log[-1 + 4*x - 4*y^2 - z])*
   mi[16, 2] + (6*eps*Log[2] + 2*eps*Log[x + y] - 
    4*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] + 2*eps*Log[-1 + 4*x - 4*y^2 - z] + 
    4*eps*Log[1 + 4*y + 4*y^2 - z])*mi[20, 1] + 
  (-8*eps*Log[2] - 2*eps*Log[x - y] + 
    8*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x - 4*y - z] - Sqrt[-z] + 
       2*y*Sqrt[-z]] - 2*eps*Log[-1 + 4*x - 4*y^2 - z] - 
    2*eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
       2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z] - 
       2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z]] - 
    2*eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
       4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z]])*mi[20, 2], 
 (-3*eps*Log[-1 + 4*x - 4*y^2 - z]*mi[2])/2 + 
  (-(eps*Log[x - y])/2 + (eps*Log[x + y])/2 + 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] - 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[7] + 
  (4*eps*Log[Sqrt[1 - 4*x + 4*y^2]] - eps*Log[-1 + 4*x - 4*y^2 - z])*mi[10] + 
  2*eps*Log[-1 + 4*x - 4*y^2 - z]*mi[14] + 
  ((2*eps*Log[x - y])/3 - (2*eps*Log[x + y])/3 - 
    (4*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/3 + 
    (4*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/3)*mi[19] + 
  eps*Log[-1 + 4*x - 4*y^2 - z]*mi[22] + 
  (-4*eps*Log[Sqrt[1 - 4*x + 4*y^2]] - eps*Log[-1 + 4*x - 4*y^2 - z])*
   mi[23] + (-2*eps*Log[Sqrt[1 - 4*x + 4*y^2]] + 
    (eps*Log[-1 + 4*x - 4*y^2 - z])/2)*mi[1, 1] + 
  (eps*Log[Sqrt[1 - 4*x + 4*y^2]] - (eps*Log[-1 + 4*x - 4*y^2 - z])/4)*
   mi[1, 2] + (eps*Log[Sqrt[1 - 4*x + 4*y^2]] - 
    (eps*Log[-1 + 4*x - 4*y^2 - z])/4)*mi[1, 3] - 
  (eps*Log[-1 + 4*x - 4*y^2 - z]*mi[3, 1])/2 - 
  (eps*Log[-1 + 4*x - 4*y^2 - z]*mi[3, 2])/2 + 
  (eps*Log[2] + (eps*Log[x + y])/2 - 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[4, 1] + 
  (-(eps*Log[2]) - (eps*Log[x - y])/2 + 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[4, 2] + 
  ((eps*Log[x - y])/2 - (eps*Log[x + y])/2 - 
    eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]] + 
    eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[5, 1] + 
  ((eps*Log[2])/2 - (eps*Log[x - y])/8 + (3*eps*Log[x + y])/8 + 
    (eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/4 - 
    (3*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/4)*mi[8, 1] + 
  (-(eps*Log[2])/2 - (3*eps*Log[x - y])/8 + (eps*Log[x + y])/8 + 
    (3*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/4 - 
    (eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/4)*mi[8, 2] + 
  (-(eps*Log[2])/2 - (eps*Log[x + y])/4 + 
    (eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/2)*mi[15, 1] + 
  ((eps*Log[2])/2 + (eps*Log[x - y])/4 - 
    (eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])/2)*mi[15, 2] + 
  (eps*Log[-1 + 4*x - 4*y^2 - z]*mi[16, 1])/2 + 
  (eps*Log[-1 + 4*x - 4*y^2 - z]*mi[16, 2])/2 + 
  (eps*Log[-1 + 4*x - 4*y^2 - z]*mi[18, 1])/2 + 
  (eps*Log[-1 + 4*x - 4*y^2 - z]*mi[18, 2])/2 - 
  (-6*eps*Log[2] - 2*eps*Log[x + y] + 
    4*eps*Log[Sqrt[1 - 4*x + 4*y^2]*Sqrt[4*x + 4*y - z] + Sqrt[-z] + 
       2*y*Sqrt[-z]] - 2*eps*Log[-1 + 4*x - 4*y^2 - z] - 
    4*eps*Log[1 + 4*y + 4*y^2 - z])*mi[20, 1] + 
  (-2*eps*Log[x - y] - 2*eps*Log[-1 + 4*x - 4*y^2 - z] + 
    2*eps*Log[2*x - 2*y - 8*x*y + 8*y^2 + 8*x*y^2 - 8*y^3 - z + 2*x*z + 
       2*y*z - 4*y^2*z + Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z] - 
       2*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*Sqrt[-4*x + 4*y + z]] + 
    2*eps*Log[-1 + 4*x + 4*y - 16*x*y - 8*y^2 + 16*x*y^2 + 16*y^3 - 16*y^4 + 
       4*x*z - 4*y*z - z^2 - 2*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z] + 4*y*Sqrt[1 - 4*x + 4*y^2]*Sqrt[z]*
        Sqrt[-4*x + 4*y + z]])*mi[20, 2] + 
  (-2*eps*Log[2] - eps*Log[x + y] + 
    2*eps*Log[1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[21, 1] + 
  (2*eps*Log[2] + eps*Log[x - y] - 
    2*eps*Log[-1 + 2*y + Sqrt[1 - 4*x + 4*y^2]])*mi[21, 2]}


==> anc/intdefs.m <==
(*
* "Planar two-loop integrals for $\mathbf{\mu e}$ scattering in QED with finite lepton masses"
* Matthias Heller
*
* This Mathematica-readable file contains the definition of the canonical master intgeral basis defined in Eq. (3.3)
*)

{mi[1, 1] -> eps^2*INT["A", 2, 34, 4, 0, {0, 2, 0, 0, 0, 2, 0, 0, 0}], 
 mi[1, 2] -> eps^2*INT["A", 2, 96, 4, 0, {0, 0, 0, 0, 0, 2, 2, 0, 0}], 
 mi[1, 3] -> eps^2*INT["A", 2, 3, 4, 0, {2, 2, 0, 0, 0, 0, 0, 0, 0}], 
 mi[2] -> eps^2*t*INT["A", 3, 268, 5, 0, {0, 0, 2, 2, 0, 0, 0, 0, 1}], 
 mi[3, 1] -> (eps^2*(1 + 4*eps)*m1^2*INT["A", 3, 14, 5, 0, 
     {0, 1, 2, 2, 0, 0, 0, 0, 0}])/(1 + eps), 
 mi[3, 2] -> (eps^2*(1 + 4*eps)*m2^2*INT["A", 3, 76, 5, 0, 
     {0, 0, 2, 2, 0, 0, 1, 0, 0}])/(1 + eps), 
 mi[4, 1] -> (eps^2*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
       s^2]*INT["A", 2, 3, 4, 0, {2, 2, 0, 0, 0, 0, 0, 0, 0}])/
    (2*(m1^2 - m2^2 + s)) - 
   (eps^2*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + s^2]*
     INT["A", 2, 34, 4, 0, {0, 2, 0, 0, 0, 2, 0, 0, 0}])/
    (2*(m1^2 - m2^2 + s)) + 
   (eps^2*s*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + s^2]*
     INT["A", 3, 35, 5, 0, {1, 2, 0, 0, 0, 2, 0, 0, 0}])/(m1^2 - m2^2 + s), 
 mi[4, 2] -> (eps^2*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
       s^2]*INT["A", 2, 34, 4, 0, {0, 2, 0, 0, 0, 2, 0, 0, 0}])/
    (2*(m1^2 - m2^2 - s)) - 
   (eps^2*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + s^2]*
     INT["A", 2, 96, 4, 0, {0, 0, 0, 0, 0, 2, 2, 0, 0}])/
    (2*(m1^2 - m2^2 - s)) - 
   (eps^2*s*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + s^2]*
     INT["A", 3, 98, 5, 0, {0, 2, 0, 0, 0, 2, 1, 0, 0}])/(m1^2 - m2^2 - s), 
 mi[6] -> eps^2*s*INT["A", 3, 38, 5, 0, {0, 2, 1, 0, 0, 2, 0, 0, 0}], 
 mi[5, 1] -> (eps^2*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
       s^2]*INT["A", 3, 38, 5, 0, {0, 1, 2, 0, 0, 2, 0, 0, 0}])/2 + 
   (eps^2*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + s^2]*
     INT["A", 3, 38, 5, 0, {0, 2, 1, 0, 0, 2, 0, 0, 0}])/2 + 
   (eps^2*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + s^2]*
     INT["A", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}])/2, 
 mi[5, 2] -> eps^2*(m1^2 - m2^2 - s)*INT["A", 3, 38, 5, 0, 
     {0, 1, 2, 0, 0, 2, 0, 0, 0}] + eps^2*(m1 - m2)*(m1 + m2)*
    INT["A", 3, 38, 5, 0, {0, 2, 1, 0, 0, 2, 0, 0, 0}] + 
   eps^2*(m1^2 - m2^2 + s)*INT["A", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 
      0}], mi[7] -> -2*eps^3*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 
     2*m2^2*s + s^2]*INT["A", 4, 78, 5, 0, {0, 1, 2, 1, 0, 0, 1, 0, 0}], 
 mi[8, 1] -> 2*eps^3*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
     s^2]*INT["A", 4, 46, 5, 0, {0, 2, 1, 1, 0, 1, 0, 0, 0}], 
 mi[8, 2] -> 2*eps^3*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
     s^2]*INT["A", 4, 77, 5, 0, {1, 0, 1, 1, 0, 0, 2, 0, 0}], 
 mi[9, 1] -> -2*eps^3*Sqrt[-((4*m1^2 - t)*t)]*INT["A", 4, 269, 5, 0, 
    {1, 0, 1, 1, 0, 0, 0, 0, 2}], 
 mi[9, 2] -> -2*eps^3*Sqrt[-((4*m2^2 - t)*t)]*INT["A", 4, 300, 5, 0, 
    {0, 0, 1, 1, 0, 1, 0, 0, 2}], 
 mi[10] -> -((eps^2*m1^2*s*INT["A", 2, 3, 4, 0, {2, 2, 0, 0, 0, 0, 0, 0, 0}])/
     (m1^2 - m2^2 + s)^2) + (eps^2*s*(m1^6 - m1^4*m2^2 - m1^2*m2^4 + m2^6 - 
      2*m1^4*s + 4*m1^2*m2^2*s - 2*m2^4*s + m1^2*s^2 + m2^2*s^2)*
     INT["A", 2, 34, 4, 0, {0, 2, 0, 0, 0, 2, 0, 0, 0}])/
    ((m1^2 - m2^2 - s)^2*(m1^2 - m2^2 + s)^2) - 
   (eps^2*m2^2*s*INT["A", 2, 96, 4, 0, {0, 0, 0, 0, 0, 2, 2, 0, 0}])/
    (m1^2 - m2^2 - s)^2 + (eps^2*(m1 - m2)*(m1 + m2)*
     (m1^2 - 2*m1*m2 + m2^2 - s)*(m1^2 + 2*m1*m2 + m2^2 - s)*s*
     INT["A", 3, 35, 5, 0, {1, 2, 0, 0, 0, 2, 0, 0, 0}])/
    ((m1^2 - m2^2 - s)*(m1^2 - m2^2 + s)^2) + 
   (eps^2*(m1 - m2)*(m1 + m2)*(m1^2 - 2*m1*m2 + m2^2 - s)*
     (m1^2 + 2*m1*m2 + m2^2 - s)*s*INT["A", 3, 98, 5, 0, 
      {0, 2, 0, 0, 0, 2, 1, 0, 0}])/((m1^2 - m2^2 - s)^2*(m1^2 - m2^2 + s)) + 
   (eps^2*s^2*(-m1^2 - 2*m1*m2 - m2^2 + s)*(-m1^2 + 2*m1*m2 - m2^2 + s)*
     INT["A", 4, 99, 6, 0, {1, 2, 0, 0, 0, 2, 1, 0, 0}])/
    ((m1^2 - m2^2 + s)*(-m1^2 + m2^2 + s)), 
 mi[11] -> 4*eps^4*Sqrt[m1^4 + (-m2^2 + s + t)^2 - 2*m1^2*(m2^2 + s + t)]*
   INT["A", 5, 302, 5, 0, {0, 1, 1, 1, 0, 1, 0, 0, 1}], 
 mi[12] -> -2*eps^3*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
     s^2]*t*INT["A", 5, 302, 6, 0, {0, 1, 2, 1, 0, 1, 0, 0, 1}], 
 mi[13, 1] -> -2*eps^3*m2^2*Sqrt[-((4*m1^2 - t)*t)]*
   INT["A", 5, 302, 6, 0, {0, 1, 1, 1, 0, 2, 0, 0, 1}], 
 mi[13, 2] -> -2*eps^3*m1^2*Sqrt[-((4*m2^2 - t)*t)]*
   INT["A", 5, 302, 6, 0, {0, 2, 1, 1, 0, 1, 0, 0, 1}], 
 mi[14] -> eps^3*m2^2*t*INT["A", 5, 302, 6, 0, {0, 1, 1, 1, 0, 2, 0, 0, 1}] + 
   (eps^3*(m1^2 + m2^2 - s)*t*INT["A", 5, 302, 6, 0, {0, 1, 2, 1, 0, 1, 0, 0, 
       1}])/2 + eps^3*m1^2*t*INT["A", 5, 302, 6, 0, 
     {0, 2, 1, 1, 0, 1, 0, 0, 1}] + eps^2*m1^2*m2^2*t*
    INT["A", 5, 302, 7, 0, {0, 2, 1, 1, 0, 2, 0, 0, 1}], 
 mi[15, 1] -> 4*eps^4*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
     s^2]*INT["A", 5, 79, 5, 0, {1, 1, 1, 1, 0, 0, 1, 0, 0}], 
 mi[16, 1] -> eps^3*(m1^2 - 2*m1*m2 + m2^2 - s)*(m1^2 + 2*m1*m2 + m2^2 - s)*
   INT["A", 5, 79, 6, 0, {1, 1, 1, 1, 0, 0, 2, 0, 0}], 
 mi[15, 2] -> 4*eps^4*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
     s^2]*INT["A", 5, 110, 5, 0, {0, 1, 1, 1, 0, 1, 1, 0, 0}], 
 mi[16, 2] -> eps^3*(m1^2 - 2*m1*m2 + m2^2 - s)*(m1^2 + 2*m1*m2 + m2^2 - s)*
   INT["A", 5, 110, 6, 0, {0, 2, 1, 1, 0, 1, 1, 0, 0}], 
 mi[17, 1] -> 4*eps^4*Sqrt[-((4*m1^2 - t)*t)]*INT["A", 5, 271, 5, 0, 
    {1, 1, 1, 1, 0, 0, 0, 0, 1}], 
 mi[17, 2] -> 4*eps^4*Sqrt[-((4*m2^2 - t)*t)]*INT["A", 5, 364, 5, 0, 
    {0, 0, 1, 1, 0, 1, 1, 0, 1}], 
 mi[18, 1] -> eps^2*m1^2*INT["A", 3, 14, 5, 0, {0, 1, 2, 2, 0, 0, 0, 0, 0}] + 
   2*eps^3*(3*m1^2 - t)*INT["A", 4, 269, 5, 0, {1, 0, 1, 1, 0, 0, 0, 0, 2}] + 
   2*eps^4*t*INT["A", 5, 271, 5, 0, {1, 1, 1, 1, 0, 0, 0, 0, 1}] + 
   eps*(1 + 2*eps)*m1^4*t*INT["A", 5, 271, 7, 0, {1, 2, 1, 2, 0, 0, 0, 0, 
      1}], mi[18, 2] -> 
  eps^2*m2^2*INT["A", 3, 76, 5, 0, {0, 0, 2, 2, 0, 0, 1, 0, 0}] + 
   2*eps^3*(3*m2^2 - t)*INT["A", 4, 300, 5, 0, {0, 0, 1, 1, 0, 1, 0, 0, 2}] + 
   2*eps^4*t*INT["A", 5, 364, 5, 0, {0, 0, 1, 1, 0, 1, 1, 0, 1}] + 
   eps*(1 + 2*eps)*m2^4*t*INT["A", 5, 364, 7, 0, {0, 0, 1, 2, 0, 1, 2, 0, 
      1}], mi[19] -> eps^3*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 
     2*m2^2*s + s^2]*t*INT["A", 5, 301, 6, 0, {1, 0, 1, 1, 0, 1, 0, 0, 2}], 
 mi[20, 1] -> eps^4*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
     s^2]*Sqrt[-((4*m1^2 - t)*t)]*INT["A", 6, 303, 6, 0, 
    {1, 1, 1, 1, 0, 1, 0, 0, 1}], 
 mi[21, 1] -> -2*eps^4*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
      s^2]*INT["A", 5, 302, 5, 0, {0, 1, 1, 1, 0, 1, 0, 0, 1}] - 
   2*eps^4*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + s^2]*t*
    INT["A", 6, 303, 6, 0, {1, 1, 1, 1, 0, 1, 0, 0, 1}] + 
   eps^3*(-1 + 2*eps)*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
      s^2]*INT["A", 6, 303, 6, 1, {1, 1, 1, 1, -1, 1, 0, 0, 1}], 
 mi[20, 2] -> eps^4*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
     s^2]*Sqrt[-((4*m2^2 - t)*t)]*INT["A", 6, 365, 6, 0, 
    {1, 0, 1, 1, 0, 1, 1, 0, 1}], 
 mi[21, 2] -> -2*eps^4*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
      s^2]*INT["A", 5, 302, 5, 0, {0, 1, 1, 1, 0, 1, 0, 0, 1}] - 
   2*eps^4*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + s^2]*t*
    INT["A", 6, 365, 6, 0, {1, 0, 1, 1, 0, 1, 1, 0, 1}] + 
   eps^3*(-1 + 2*eps)*Sqrt[m1^4 - 2*m1^2*m2^2 + m2^4 - 2*m1^2*s - 2*m2^2*s + 
      s^2]*INT["A", 6, 365, 6, 1, {1, 0, 1, 1, -1, 1, 1, 0, 1}], 
 mi[22] -> eps^4*(m1^2 - 2*m1*m2 + m2^2 - s)*(m1^2 + 2*m1*m2 + m2^2 - s)*t*
   INT["A", 7, 367, 7, 0, {1, 1, 1, 1, 0, 1, 1, 0, 1}], 
 mi[23] -> eps^4*(m1^2 - 2*m1*m2 + m2^2 - s)*(m1^2 + 2*m1*m2 + m2^2 - s)*
   INT["A", 7, 367, 7, 1, {1, 1, 1, 1, -1, 1, 1, 0, 1}]}

